Class I polytropes for anisotropic matter

In this work we study class I interior solutions supported by anisotropic polytropes. The generalized Lane--Emden equation compatible with the embedding condition is obtained and solved for a different set of parameters in both the isothermal and non--isothermal regimes. For completeness, the Tolman mass is computed and analysed to some extend. As a complementary study we consider the impact of the Karmarkar condition on the mass and the Tolman mass functions respectively. Comparison with other results in literature are discussed.

==> tolamn-K.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     57533,       1469]
NotebookOptionsPosition[     55135,       1427]
NotebookOutlinePosition[     55533,       1443]
CellTagsIndexPosition[     55490,       1440]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "k", "]"}]], "Input",
 CellChangeTimes->{{3.821382815958906*^9, 3.8213828203942165`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0d3902a4-22d0-4ee4-8ef6-65c4676c2dfd"],

Cell[BoxData[
 RowBox[{"k", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Exp", "[", 
       RowBox[{"\[Nu]", "+", "\[Lambda]"}], "]"}], "r"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", "\[Pi]", " ", 
       SuperscriptBox["r", "2"], 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", "pr", "+", 
         RowBox[{"2", "pt"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"4", "m"}], "r"]}], ")"}], "m"}], "+", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"4", "\[Pi]", " ", 
        SuperscriptBox["r", "3"], 
        RowBox[{"(", 
         RowBox[{"\[Rho]", "+", "pr"}], ")"}]}], "-", 
       RowBox[{"mT", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Nu]", "+", "\[Lambda]"}], "2"], ")"}]}], "]"}]}]}], 
      RowBox[{"(", 
       RowBox[{"r", "-", 
        RowBox[{"2", "m"}]}], ")"}]], ")"}], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"\[Nu]", "-", "\[Lambda]"}], "2"], "]"}], 
    FractionBox["mT", "r"]}]}]}]], "Input",
 CellChangeTimes->{{3.8213776397368307`*^9, 3.8213777996940603`*^9}, {
  3.821378461903894*^9, 3.8213784623000264`*^9}, {3.821378997075136*^9, 
  3.821378997736755*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"e82340b4-ed5c-4790-a78d-22167bd8c809"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "/.", 
   RowBox[{"r", "\[Rule]", " ", 
    RowBox[{"x", " ", "R"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.821382889311034*^9, 3.8213829280655923`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"8e9ea3b4-2ffe-432f-bfba-1c6455008330"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}], "+", 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["x", "6"], " ", 
          SuperscriptBox["y", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "y"}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
           ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"48", " ", "y"}], "+", 
            RowBox[{"15", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
      RowBox[{"3", " ", "y", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", "y", " ", 
          SqrtBox[
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
        ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8213828894804783`*^9, 3.82138293572959*^9}},
 CellLabel->
  "Out[109]=",ExpressionUUID->"874d471d-06fc-4377-aba5-5cd733684f9b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], "\[Pi]", " ", 
     SuperscriptBox["r", "3"], "pr"}], "+", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Nu]", "+", "\[Lambda]"}], "2"], ")"}]}], "]"}], 
     "mT"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8213778015182195`*^9, 3.821377801897127*^9}, {
  3.821377931721878*^9, 3.8213779804763055`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"dbbbf343-58ab-4ada-b271-45c3ddea8631"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mT", ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Nu]", "-", "\[Lambda]"}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{"\[Nu]", ",", "r"}], "]"}], 
     SuperscriptBox["r", "2"]}], "/.", 
    RowBox[{"r", "\[Rule]", " ", 
     RowBox[{"x", " ", "R"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8213828339700594`*^9, 3.821382880316554*^9}, {
  3.8213829493914037`*^9, 3.8213829569685273`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"3b5e83cf-d410-4e08-9903-9c20672b9384"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mT", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8213829586368594`*^9, 3.821382958907655*^9}, {
  3.821383019861355*^9, 3.821383021348836*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"f07ce7fd-d3df-410c-86a2-4a0a2ec49f6d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"R", " ", 
   SuperscriptBox["x", "3"], " ", "y", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], ")"}]}], 
  RowBox[{"1", "+", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]], "Output",
 CellChangeTimes->{3.821382959109579*^9, 3.821383021716839*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"6b172686-5c12-4ea7-b6c5-8e709d771ae5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]", ":=", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["B", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox["A", "2"]]}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821309060514447*^9, 3.821309064875011*^9}, {
   3.821309269607451*^9, 3.821309276496078*^9}, {3.8213093489621277`*^9, 
   3.8213093764100933`*^9}, {3.821309767439258*^9, 3.821309823987409*^9}, {
   3.821325302764131*^9, 3.821325308486836*^9}, {3.8213735683489313`*^9, 
   3.8213735927111797`*^9}, 3.8213780742187424`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"e9c7629f-6f68-42a8-a369-bbfd8be2a776"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", ":=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "2"], "+", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       SuperscriptBox["A", "2"], "+", 
       RowBox[{"3", 
        SuperscriptBox["r", "2"]}]}]], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821309385550281*^9, 3.8213094545831738`*^9}, {
   3.821309827944631*^9, 3.821309849182057*^9}, {3.821309894813404*^9, 
   3.8213099031514673`*^9}, 3.821309945560712*^9, 3.821325312756708*^9, 
   3.8213780764849873`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"1ed3ac46-bbba-4888-9a5a-f54eb526b127"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", ":=", 
   FractionBox[
    RowBox[{"6", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], 
    RowBox[{"8", "\[Pi]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "+", 
        RowBox[{"3", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7710703438400097`*^9, 3.771070356987192*^9}, {
   3.771070412314825*^9, 3.771070418117258*^9}, {3.771070454730794*^9, 
   3.771070477858199*^9}, {3.771070558215866*^9, 3.771070801191546*^9}, {
   3.771070860916163*^9, 3.7710709293705072`*^9}, {3.771071185244339*^9, 
   3.771071204513453*^9}, {3.771071313769755*^9, 3.771071342527422*^9}, {
   3.771268412249928*^9, 3.771268442970736*^9}, {3.772499342079525*^9, 
   3.772499352322392*^9}, {3.772499395406111*^9, 3.772499414295649*^9}, {
   3.773273889501417*^9, 3.7732739543756523`*^9}, {3.8213028202048693`*^9, 
   3.821302820522393*^9}, {3.821308950783997*^9, 3.821308985407586*^9}, 
   3.821309087702426*^9, {3.8213099126868057`*^9, 3.821309920075692*^9}, 
   3.821309950309684*^9, 3.8213780814208603`*^9, {3.8213781845833187`*^9, 
   3.821378186916628*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"8506dc4e-3159-40d7-9f02-15eb7323551d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pr", ":=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.821302026519518*^9, 3.821302028136945*^9}, 
   3.821302774288231*^9, {3.821302816617889*^9, 3.821302816959276*^9}, 
   3.821308958413913*^9, {3.821309019358831*^9, 3.821309019700507*^9}, 
   3.8213090927237797`*^9, {3.821309927131919*^9, 3.8213099807129927`*^9}, 
   3.8213780836605244`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"13a52ba0-ec04-49f3-99dd-21a23ff1a7bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pt", ":=", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["r", "2"]}], 
    RowBox[{"8", "\[Pi]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "+", 
        RowBox[{"3", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{
  3.77327395855406*^9, {3.8213028117944717`*^9, 3.821302813256734*^9}, {
   3.8213089650662937`*^9, 3.821308965600452*^9}, {3.821309036308935*^9, 
   3.821309039225271*^9}, 3.821309096153081*^9, {3.821309970015039*^9, 
   3.821309986783863*^9}, 3.821378086015815*^9, {3.8213781904441376`*^9, 
   3.821378192510614*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"65549387-4d87-4e4d-862a-04ae6269f371"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"R", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"3", "y"}]}], "y"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821325946181231*^9, 3.821326024733655*^9}, {
   3.821326581720705*^9, 3.8213265867847157`*^9}, 3.821378159289421*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"5541c1e9-cb45-4d50-84de-6ea51447ec1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], "/.", 
      RowBox[{"y", "\[Rule]", "0.2"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}], "+", 
           RowBox[{"y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["x", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "y"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
                  SqrtBox[
                   FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
                ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
                  SqrtBox[
                   FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["x", "4"], " ", "y", " ", 
               RowBox[{"(", 
                RowBox[{"17", "+", 
                 RowBox[{"48", " ", "y"}], "+", 
                 RowBox[{"15", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
                  SqrtBox[
                   FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
           RowBox[{"3", " ", "y", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", "y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", "y", " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
             ")"}]}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"y", "\[Rule]", "0.2"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.821382964746854*^9, 3.8213830817130384`*^9}, {
  3.82138312000146*^9, 3.8213831423109565`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"aac40b07-faa0-4d4f-9813-392b112a3724"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdxXk4ldsCgHEptplQ0lbGVOaNcDpZK1GUpCNknlKIkDjmJBSlhCJtZIja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       "]]},
     Annotation[#, "Charting`Private`Tag$42407#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0., 0.12}, {-0.15006315789473687`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.821383047504489*^9, 3.821383082604254*^9, 
  3.8213831528529367`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"d0cf03cb-04d1-4b90-a78b-72558af15adf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"kap", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}], "+", 
        RowBox[{"y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["x", "6"], " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "y"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "y"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
             ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "y"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", "y", " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"48", " ", "y"}], "+", 
              RowBox[{"15", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
        RowBox[{"3", " ", "y", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", "y", " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]]}]}], 
          ")"}]}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821383162386033*^9, 3.8213831802265005`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"bf205a40-6250-41ce-ac31-d29c2a8267c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eta", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", "3"], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}], ")"}]}], 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "y"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.821383183472416*^9, 3.821383192293206*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"558b0d61-f5c9-4524-83a4-ccf53cc20e39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eta", "/.", 
        RowBox[{"y", "\[Rule]", "0.2"}]}], ",", 
       RowBox[{"kap", "/.", 
        RowBox[{"y", "\[Rule]", "0.2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eta", "/.", 
        RowBox[{"y", "\[Rule]", "0.25"}]}], ",", 
       RowBox[{"kap", "/.", 
        RowBox[{"y", "\[Rule]", "0.25"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eta", "/.", 
        RowBox[{"y", "\[Rule]", "0.3"}]}], ",", 
       RowBox[{"kap", "/.", 
        RowBox[{"y", "\[Rule]", "0.3"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.007", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.0075", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Eta]\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"K\",FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8213831973100243`*^9, 3.821383326612835*^9}, {
  3.8213834669441123`*^9, 3.821383474912613*^9}, {3.821383526843587*^9, 
  3.821383570128858*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"4a169128-e3dd-44cd-b79b-ee3ee41749ec"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.007], Opacity[1.], FaceForm[Opacity[0.3]], 
      LineBox[CompressedData["
1:eJxdxXk4ldsCgHEptplQ0lbGVOaNcDpZK1GUpCNknlKIkDjmJBSlhCJtZIja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       "]]},
     Annotation[#, "Charting`Private`Tag$47816#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.0075], Opacity[1.], Dashing[Large], 
      FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdlvk3FeoCho2hojgydTIPHVSmzL7PmDGhTBViRzJEIsnskEo4MkWGlE3G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       "]]},
     Annotation[#, "Charting`Private`Tag$47816#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.007], Opacity[1.], 
      Dashing[{Small, Small}], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdkHk41GsDQCm7jK0Q0sgeopqyxPsKdbmERLe4YtSEVEhlqXBJGaLsxKTG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       "]]},
     Annotation[#, "Charting`Private`Tag$47816#3"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*StyleBox[\\\"K\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
      TraditionalForm], None}, {
     FormBox["\"\[Eta]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0., 0.125}, {-0.19364210526315792`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8213832525746384`*^9, 3.821383326962505*^9}, 
   3.821383475592675*^9, {3.8213835282814617`*^9, 3.821383570470823*^9}},
 CellLabel->
  "Out[127]=",ExpressionUUID->"ce595162-1ef2-409b-bb65-c2d154d147ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Veff", "/.", 
      RowBox[{"l0", "\[Rule]", "0"}]}], ",", 
     RowBox[{"Veff", "/.", 
      RowBox[{"l0", "\[Rule]", " ", "0.5"}]}], ",", 
     RowBox[{"Veff", "/.", 
      RowBox[{"l0", "\[Rule]", "1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.007", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.0075", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<r\>\"", ",", "\"\<\!\(\*SubscriptBox[\(V\), \(eff\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",ExpressionUUID->"379ed210-494d-437f-a640-\
eb4f4d37b55a"]
},
WindowSize->{1350, 685},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 para Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6da60d4d-0a4e-4845-ad84-0e6b54da52fc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 209, 4, 45, "Input",ExpressionUUID->"0d3902a4-22d0-4ee4-8ef6-65c4676c2dfd"],
Cell[770, 26, 1367, 42, 78, "Input",ExpressionUUID->"e82340b4-ed5c-4790-a78d-22167bd8c809"],
Cell[CellGroupData[{
Cell[2162, 72, 296, 7, 45, "Input",ExpressionUUID->"8e9ea3b4-2ffe-432f-bfba-1c6455008330"],
Cell[2461, 81, 7260, 220, 181, "Output",ExpressionUUID->"874d471d-06fc-4377-aba5-5cd733684f9b"]
}, Open  ]],
Cell[9736, 304, 556, 16, 61, "Input",ExpressionUUID->"dbbbf343-58ab-4ada-b271-45c3ddea8631"],
Cell[10295, 322, 575, 16, 61, "Input",ExpressionUUID->"3b5e83cf-d410-4e08-9903-9c20672b9384"],
Cell[CellGroupData[{
Cell[10895, 342, 262, 5, 45, "Input",ExpressionUUID->"f07ce7fd-d3df-410c-86a2-4a0a2ec49f6d"],
Cell[11160, 349, 605, 19, 56, "Output",ExpressionUUID->"6b172686-5c12-4ea7-b6c5-8e709d771ae5"]
}, Open  ]],
Cell[11780, 371, 712, 16, 68, "Input",ExpressionUUID->"e9c7629f-6f68-42a8-a369-bbfd8be2a776"],
Cell[12495, 389, 666, 17, 66, "Input",ExpressionUUID->"1ed3ac46-bbba-4888-9a5a-f54eb526b127"],
Cell[13164, 408, 1335, 28, 52, "Input",ExpressionUUID->"8506dc4e-3159-40d7-9f02-15eb7323551d"],
Cell[14502, 438, 462, 8, 28, "Input",ExpressionUUID->"13a52ba0-ec04-49f3-99dd-21a23ff1a7bf"],
Cell[14967, 448, 758, 19, 52, "Input",ExpressionUUID->"65549387-4d87-4e4d-862a-04ae6269f371"],
Cell[15728, 469, 393, 10, 56, "Input",ExpressionUUID->"5541c1e9-cb45-4d50-84de-6ea51447ec1c"],
Cell[CellGroupData[{
Cell[16146, 483, 9071, 247, 418, "Input",ExpressionUUID->"aac40b07-faa0-4d4f-9813-392b112a3724"],
Cell[25220, 732, 4698, 92, 449, "Output",ExpressionUUID->"d0cf03cb-04d1-4b90-a78b-72558af15adf"]
}, Open  ]],
Cell[29933, 827, 7724, 222, 313, "Input",ExpressionUUID->"bf205a40-6250-41ce-ac31-d29c2a8267c2"],
Cell[37660, 1051, 670, 21, 52, "Input",ExpressionUUID->"558b0d61-f5c9-4524-83a4-ccf53cc20e39"],
Cell[CellGroupData[{
Cell[38355, 1076, 2583, 69, 156, "Input",ExpressionUUID->"4a169128-e3dd-44cd-b79b-ee3ee41749ec"],
Cell[40941, 1147, 12181, 222, 728, "Output",ExpressionUUID->"ce595162-1ef2-409b-bb65-c2d154d147ab"]
}, Open  ]],
Cell[53137, 1372, 1994, 53, 119, "Input",ExpressionUUID->"379ed210-494d-437f-a640-eb4f4d37b55a"]
}
]
*)

(* End of internal cache information *)


